Experimentation With Fuzzy Interest Forwarding in Named Data Networking

In the current Named Data Networking implementation, forwarding a data request requires finding an exact match between the prefix of the name carried in the request and a forwarding table entry. However, consumers may not always know the exact naming, or an exact prefix, of their desired data. The current approach to this problem-establishing naming conventions and performing name lookup-can be infeasible in highly ad hoc, heterogeneous, and dynamic environments: the same data can be named using different terms or even languages, naming conventions may be minimal if they exist at all, and name lookups can be costly. In this paper, we present a fuzzy Interest forwarding approach that exploits semantic similarities between the names carried in Interest packets and the names of potentially matching data in CS and entries in FIB. We describe the fuzzy Interest forwarding approach, outline the semantic understanding function that determines the name matching, and present our simulation study along with extended evaluation results.

==> code/word_ff.m <==
%word_ff.py [tag] [tau]


%tag = 45

tau = 0:0.05:1;

numtags = [ 0 0 0 1 3 8 17 35 54 68 76 78 78 79 81 81 84 93 94 98 98 ];

plot(tau, numtags, 'ko-')
xlabel('\tau')
ylabel('returned names')


==> code/word_ff.py <==
#!/usr/bin/python

import nltk
import numpy as np
from nltk.corpus import wordnet as wn
import sys

intTag = int(sys.argv[1])
tau = float(sys.argv[2])

# tags
#tags = [ 'aardvark', 'antelope', 'bear', 'boar', 'buffalo', 'calf', 'cavy', 'cheetah', 'deer', 'dolphin', 'elephant', 'fruit_bat', 'giraffe', 'girl', 'goat', 'gorilla', 'hamster', 'hare', 'leopard', 'lion', 'lynx', 'mink', 'mole', 'mongoose', 'opossum', 'oryx', 'platypus', 'polecat', 'pony', 'porpoise', 'puma', 'pussycat', 'raccoon', 'reindeer', 'seal', 'sea_lion', 'squirrel', 'vampire', 'vole', 'wallaby', 'wolf', 'chicken', 'crow', 'dove', 'duck', 'flamingo', 'gull', 'hawk', 'kiwi', 'lark', 'ostrich', 'parakeet', 'penguin', 'pheasant', 'rhea', 'skimmer', 'skua', 'sparrow', 'swan', 'vulture', 'wren', 'pit_viper', 'sea_snake', 'slowworm', 'tortoise', 'tuatara', 'bass', 'carp', 'catfish', 'chub', 'dogfish', 'haddock', 'herring', 'pike', 'piranha', 'seahorse', 'sole', 'stingray', 'tuna', 'frog', 'newt', 'toad', 'flea', 'gnat', 'honeybee', 'housefly', 'ladybird', 'moth', 'termite', 'wasp', 'clam', 'crab', 'crayfish', 'lobster', 'octopus', 'scorpion', 'slug', 'starfish', 'worm' ];
#tags = [ 'aardvark', 'antelope', 'bear', 'boar'];

# tags and classes
tags = [ 'aardvark', 'antelope', 'bear', 'boar', 'buffalo', 'calf', 'cavy', 'cheetah', 'deer', 'dolphin', 'elephant', 'fruit_bat', 'giraffe', 'girl', 'goat', 'gorilla', 'hamster', 'hare', 'leopard', 'lion', 'lynx', 'mink', 'mole', 'mongoose', 'opossum', 'oryx', 'platypus', 'polecat', 'pony', 'porpoise', 'puma', 'pussycat', 'raccoon', 'reindeer', 'seal', 'sea_lion', 'squirrel', 'vampire', 'vole', 'wallaby', 'wolf', 'chicken', 'crow', 'dove', 'duck', 'flamingo', 'gull', 'hawk', 'kiwi', 'lark', 'ostrich', 'parakeet', 'penguin', 'pheasant', 'rhea', 'skimmer', 'skua', 'sparrow', 'swan', 'vulture', 'wren', 'pit_viper', 'sea_snake', 'slowworm', 'tortoise', 'tuatara', 'bass', 'carp', 'catfish', 'chub', 'dogfish', 'haddock', 'herring', 'pike', 'piranha', 'seahorse', 'sole', 'stingray', 'tuna', 'frog', 'newt', 'toad', 'flea', 'gnat', 'honeybee', 'housefly', 'ladybird', 'moth', 'termite', 'wasp', 'clam', 'crab', 'crayfish', 'lobster', 'octopus', 'scorpion', 'slug', 'starfish', 'worm', 'mammal', 'fowl', 'reptile', 'fish', 'amphibian', 'insect', 'crustacean'];

# classes
#classes = ['mammal', 'fowl', 'reptile', 'fish', 'amphibian', 'insect', 'crustacean'];
dim = len(tags)


m = []
#	tau = 0.2

print 'tag of interest: ' + tags[intTag] + ' (tau = ' + str(tau) + ')'

i =0; j = 1;
for num1, name1 in enumerate(tags, start = 0):
	arr = []
	for num2, name2 in enumerate(tags, start = 0):
		s1 = wn.synset(name1 + '.n.01')
		s2 = wn.synset(name2 + '.n.01')
#		s3 = s1.wup_similarity(s2)
		arr.append(s1.wup_similarity(s2))
	m.append(arr)

#	print(np.matrix(m))

	# any word within tau of tag should be included

C = 0
R = [row[intTag] for row in m]
for tag3,num3 in enumerate(R,start = 0):
#for i in R:
	if num3 > (1-tau):
#		print num3
		print str(C) + ':' + tags[tag3] + ':' + str(num3)
		C += 1

#Using nltk, wordnet synsets, using the WUP metric. Using the Zoo animal dataset from UCI, we found the semantic similarity of each of the animals with respect to the others. Given some threshold tau, we use this metric for fuzzy forwarding. 

#So, given an input tag (animal) and a threshold (tau), the output will be a set of tags for which the input animal is semantically similar according to WUP within threshold tau. 

# Do we also need to do this for the classes/names?

#zoo->class->animal


#Based on the network constraints, tau is determined such that traffic generated by the FF operation is within the limitations of the approach.

#Directory services: if mollusks is the interest request, FF returns the classes within tau (determined by the network constraints)

#Fuzzy Interest Forwarding: if oyster is the interest request, FF returns named data within tau of oyster



# tag list (one was removed (an insect or crustacean)
#mammal 1 -- (41) aardvark, antelope, bear, boar, buffalo, calf, cavy, cheetah, deer, dolphin, elephant, fruitbat, giraffe, girl, goat, gorilla, hamster, hare, leopard, lion, lynx, mink, mole, mongoose, opossum, oryx, platypus, polecat, pony, porpoise, puma, pussycat, raccoon, reindeer, seal, sealion, squirrel, vampire, vole, wallaby,wolf
#fowl 2 -- (20) chicken, crow, dove, duck, flamingo, gull, hawk, kiwi, lark, ostrich, parakeet, penguin, pheasant, rhea, skimmer, skua, sparrow, swan, vulture, wren
#reptile 3 -- (5) pitviper, seasnake, slowworm, tortoise, tuatara
#fish 4 -- (13) bass, carp, catfish, chub, dogfish, haddock, herring, pike, piranha, seahorse, sole, stingray, tuna
#amphibian 5 -- (4) frog, newt, toad
#insect 6 -- (8) flea, gnat, honeybee, housefly, ladybird, moth, termite, wasp
#crustacean 7 -- (10) clam, crab, crayfish, lobster, octopus, scorpion, seawasp, slug, starfish, worm

#%%%%%%%%%%%%%%



==> embed.R <==
#!/usr/bin/env Rscript

args <- commandArgs(TRUE)

embedFonts(args[1], options='-dPDFSETTINGS=/prepress -dEmbedAllFonts=true')

